Advanced parametrisations for hadronic form factors

The rich analytic structure of hadronic form factors makes a theoretically consistent yet easily applicable parametrisation cumbersome. Consequently, most parametrisations are limited to reproducing the simplest analytic features sufficient to describe form factors on their first Riemann sheet. Here, we introduce two novel form factor parametrisations that allow resonance poles and left-hand cuts on the second Riemann sheet to be studied, while also making the connection to partial-wave amplitudes manifest.

==> anc/fit_parameters.txt <==
I=0, l=0, n=5 fit in z:
Re(s_p) 0.44975
Im(s_p) -0.22747
a0 1.27958
a1 -0.43487
a2 -0.08211
a3 -0.00069
a4 -0.01845
a5 0.00277

I=0, l=0, n=5 fit in zeta:
Re(s_p) 0.45144
Im(s_p) -0.22668
a0 0.17304
a1 -0.24587
a2 0.32383
a3 -0.13449
a4 -0.02842
a5 0.00708

I=1, l=1, n=5 fit in z:
Re(s_p) 0.76147
Im(s_p) -0.07548
a0 0.49087
a1 -0.88549
a2 0.35212
a3 0.05099
a4 0.00245
a5 0.00704

I=1, l=1, n=5 fit in zeta:
Re(s_p) 0.76143
Im(s_p) -0.07548
a0 0.11794
a1 -0.40588
a2 0.46894
a3 -0.15114
a4 -0.07457
a5 0.05787

I=0, l=0, n=11 fit in psi: (a0-a11: non-strange, b0-b11: strange)
Re(s_1) 0.44974
Im(s_1) -0.274605
Re(s_2) 1.00149
Im(s_2) -0.031705
Re(s_3) 0.98327
Im(s_3) -0.036755
a0 0.46229
a1 -0.23607
a2 0.55892
a3 -0.70592
a4 0.22764
a5 -0.5101
a6 -0.14657
a7 1.08808
a8 -0.52566
a9 1.57761
a10 -0.26848
a11 0.53298
b0 -0.00028
b1 -0.13851
b2 -0.29069
b3 -0.0752
b4 0.32671
b5 0.62719
b6 0.18004
b7 0.44841
b8 -0.24228
b9 0.35664
b10 -0.39792
b11 0.23595

